FuCE: Fuzzing+Concolic Execution guided Trojan Detection in Synthesizable Hardware Designs

High-level synthesis (HLS) is the next emerging trend for designing complex customized architectures for applications such as Machine Learning, Video Processing. It provides a higher level of abstraction and freedom to hardware engineers to perform hardware software co-design. However, it opens up a new gateway to attackers to insert hardware trojans. Such trojans are semantically more meaningful and stealthy, compared to gate-level trojans and therefore are hard-to-detect using state-of-the-art gate-level trojan detection techniques. Although recent works have proposed detection mechanisms to uncover such stealthy trojans in high-level synthesis (HLS) designs, these techniques are either specially curated for existing trojan benchmarks or may run into scalability issues for large designs. In this work, we leverage the power of greybox fuzzing combined with concolic execution to explore deeper segments of design and uncover stealthy trojans. Experimental results show that our proposed framework is able to automatically detect trojans faster with fewer test cases, while attaining notable branch coverage, without any manual pre-processing analysis.

==> codes/adpcm.cpp <==
while (true) {

        width.in_data = idata.read();
        divider = step_table[index];
        // Encode
        diff = (width.in_data - width.pre_data) & 0x0000ffff;
        if (diff[15] == 1) {
            width.diff_data = ((diff ^ 0xffff) + 1);
            neg_flag = true;
        }
        else {
            width.diff_data = diff;
            neg_flag = false;
        }
        ......... //assignments
        // Decode in the case of overflow
        if (width.enc_data > 7) {
            width.enc_data = 7;
            dec_tmp = width.enc_data * divider;
            remainder1 = dec_tmp.range(1, 0);
            if (remainder1 >= 2) {
                width.pre_data += (dec_tmp >> 2) + 1;
            }
            else {
                width.pre_data += (dec_tmp >> 2);
            }
        }
        else    
            { /*--Trojan logic --*/}
..............
}


==> codes/decimation.cpp <==
while( true )
 {
    ......
   //Read input
   // Stage n (n = 1 to 5)
   // Shift data and store new data
  for (x = 0; x < TAPS-STAGEn; x++) {
      if( x == TAPS-STAGEn-1 )
      	buffer-n = 0;
      else 
     	buffer-n = bufferline-n[ BUFFER-SIZE-STAGEn-1 - x];
     //Write Sum of Product
     ......
}


==> motivatingEg.c <==
int controller(int stateA, int stateB)
{
  unsigned long long cycle=0,input = 101 ;
  bool switchA = FALSE;
    
  stateA+=input ; stateB-=input ;
  if(stateA != 23978 || stateB != 5687) ?\label{line:stateCheck}?
    exit(0) ;

  while(input){
      if(stateA == 23978 && stateB == 5678 && switchA == FALSE) ?\label{line:cond1}? // Branch 1
      {
        switchA = TRUE ; cycle++ ;
        swap(stateA,stateB) ;
        if(cycle >= 2^20-1) ?\label{line:trojan}? //Trojan 
        {
            switchA = FALSE ;
            swap(stateA,stateB) ;
        }
      }
      else if(switchA == TRUE) ?\label{line:cond2}? // Branch 2
      {
        stateA += 100 ; stateB -= 100 ;
        if(stateA == 23978 && stateB == 5678) ?\label{line:cond3}? // Branch 3
            switchA = FALSE ;
      }
      scanf("\n%d",input) ;
  }
}
